Asymmetric hyperbolic L-spaces, Heegaard genus, and Dehn filling

An L-space is a rational homology 3-sphere with minimal Heegaard Floer homology. We give the first examples of hyperbolic L-spaces with no symmetries. In particular, unlike all previously known L-spaces, these manifolds are not double branched covers of links in S^3. We prove the existence of infinitely many such examples (in several distinct families) using a mix of hyperbolic geometry, Floer theory, and verified computer calculations. Of independent interest is our technique for using interval arithmetic to certify symmetry groups and non-existence of isometries of cusped hyperbolic 3-manifolds. In the process, we give examples of 1-cusped hyperbolic 3-manifolds of Heegaard genus 3 with two distinct lens space fillings. These are the first examples where multiple Dehn fillings drop the Heegaard genus by more than one, which answers a question of Gordon.

==> anc/README.txt <==
Canonical
===========

Source code for the computer-aided proofs in Section 4 of this paper.  

Assuming you have SnapPy and HIKMOT installed in Python, you can run the proof via:

	 python confirm_examples.py

For several examples of how to use our code on your own manifolds, see the top
of "canonical.py".  

Additionally, the file "table.csv" is a more easily machine-readable
version of Table 4.2 in the paper.  

License
========

This code is released under the GNU General Public License version 2 or (at your option) any later version as published by the Free Software Foundation.  See

     http://www.gnu.org/licenses/gpl-2.0.txt 

for the complete license text. 


==> anc/canonical.py <==
"""
Verifying that a triangulation of a 1-cusped manifold is canonical.

Relies on SnapPy and HIKMOT.

Typical usage to prove a triangulation is canonical.  

>>> import snappy, canonical
>>> M = snappy.Manifold('v3372')
>>> canonical.is_canonical_triangulation(M)
True

You can also examine things in more detail.  Notice
how the area is an interval.  

>>> C = canonical.CuspedManifold(M)
>>> C.cusp_area(0)
[8.55907009806665,8.5590700980696326]

Here is a provable upper bound on the maximum tilt; since
it's negative, Theorem 3.3 says this is the canonical triangulation.

>>> C.least_convexity()
-0.10058282733152665
>>> C.is_canonical_triangulation()
True

Can also be used to prove that a triangulation is *not* canonical.

>>> N = snappy.Manifold('5_2')
>>> D = canonical.CuspedManifold(N)
>>> D.is_canonical_triangulation()
False

As you can see, the largest tilt is an unambiguously postive
interval.  

>>> tilts = D.LHS_of_convexity_equations()
>>> max(tilts)
[0.12420920467412718,0.1242092046749759]

Here's an example where the canonical cellulation is a regular ideal
octahedron.   The tilt whose interval straddles 0 is really 0... 

>>> C = canonical.CuspedManifold('m137')
>>> C.is_canonical_triangulation()
'unknown'
>>> max(C.LHS_of_convexity_equations())
[-4.2188474935755959e-13,4.2255088317233469e-13]
"""
# This code is copyrighted by Nathan Dunfield, Neil Hoffman, and Joan Licata
# and released under the GNU GPL version 2 or (at your option) any later version.

import snappy, hikmot
import snappy.snap.t3mlite as t3m
from snappy.snap.t3mlite.simplex import *
import copy

def make_middle((a,b,c), x):
    "Cyclically rotate (a,b,c) so that x is the middle entry"
    if x == a:
        return (c,a,b)
    elif x == b:
        return (a,b,c)
    elif x == c:
        return (b,c,a)

#--- Some additional methods for t3m.Tetrahedron ----

def add_edge_parameters(self, shape):
    z = shape
    zp = 1/(1-z)
    zpp = (z-1)/z
    self.edge_params = {E01:z, E23:z, E02:zp, E13:zp, E03:zpp, E12:zpp}

def tilt(self, v):
    "The tilt of the face of the tetrahedron opposite the vertex v."
    ans = 0
    for w in ZeroSubsimplices:
        if v == w:
            c_w = 1
        else:
            z = self.edge_params[v | w]
            c_w = -z.real/abs(z)
        R_w = self.horotriangles[w].circumradius
        ans += c_w*R_w
    return ans

t3m.Tetrahedron.add_edge_parameters = add_edge_parameters
t3m.Tetrahedron.tilt = tilt

#--- Some additional methods for HIKMOT's interval types ----

def complex_abs(self):
    a, b = self.real, self.imag
    norm_squared = abs(a*a + b*b)
    return norm_squared.sqrt()

hikmot.complex.complex.__abs__ = complex_abs

def interval_lt(self, other):
    if not isinstance(other, self.__class__):
        other = self.__class__(other)
    return self.sup < other.inf

hikmot.interval.interval.__lt__ = interval_lt

def max_sup(interval_list):
    return max(i.sup for i in interval_list)

def max_inf(interval_list):
    return max(i.inf for i in interval_list)

#-------- t3m helper code --------

FacesAnticlockwiseAroundVertices = {
    V0 : (F1, F2, F3),
    V1 : (F0, F3, F2), 
    V2 : (F0, F1, F3),
    V3 : (F0, F2, F1)}

def glued_to(tetrahedron, face):
    """
    Returns (other tet, other face).
    """
    return tetrahedron.Neighbor[face], tetrahedron.Gluing[face].image(face)

def tets_and_vertices_of_cusp(cusp):
    return [(corner.Tetrahedron, corner.Subsimplex) for corner in cusp.Corners]

#-------- Main classes --------

class HoroTriangle:
    """
    A horosphere cross section in the corner of an ideal tetrahedron.
    The sides of the triangle correspond to faces of the tetrahedron.
    """
    def __init__(self, tet, vertex, known_side, length_of_side):
        sides = FacesAnticlockwiseAroundVertices[vertex]
        left, center, right = make_middle(sides, known_side)
        z_l = tet.edge_params[left & center]
        z_r = tet.edge_params[center & right]
        L = length_of_side
        self.lengths = {center:L, left:abs(z_l)*L, right:L/abs(z_r)}
        a, b, c = self.lengths.values()
        self.area =L*L*z_l.imag/2
        # Below is the usual formula for circumradius combined with Heron's formula.
        self.circumradius = a*b*c/(4*self.area)  

    def rescale(self, t):
        "Rescales the triangle by a Euclidean dilation"
        for face, length in self.lengths.items():
            self.lengths[face] = t*length
        self.circumradius = t*self.circumradius
        self.area = t*t*self.area

class CuspedManifold(t3m.Mcomplex):
    """
    A t3m triangulation built from a SnapPy manifold with
    a hyperbolic structure specified by HIKMOT's guaranteed
    shape intervals.
    """
    def __init__(self, manifold):
        if isinstance(manifold, str):
            manifold = snappy.Manifold(manifold)
        t3m.Mcomplex.__init__(self, manifold)
        self.snappy_manifold = manifold
        self.add_shapes()
        for T in self.Tetrahedra:
            T.horotriangles = {V0:None, V1:None, V2:None, V3:None}
        self.add_cusp_cross_sections()

        # Some sanity checks.  
        errors = [self.edge_gluing_error(), self.check_cusp_cross_sections()]
        if hasattr(manifold, '_cusp_cross_section_info'):
            errors.append(self.check_against_snappy())
        errors.sort(reverse=True)
        self.error_checks = errors
        assert errors[0] < 1e-7

    def copy(self):
        "Makes a completely seperate copy of self"
        manifold_temp = self.snappy_manifold
        self.snappy_manifold = None
        ans = copy.deepcopy(self)
        self.snappy_manifold = manifold_temp
        ans.snappy_manifold = manifold_temp.copy()
        return ans

    def add_shapes(self):
        "Use HIKMOT to add guaranteed shape intervals." 
        found, shapes = hikmot.verify_hyperbolicity(self.snappy_manifold)
        if not found:
            raise ValueError('HIKMOT could not verify hyperbolic structure')
        for T, z in zip(self.Tetrahedra, shapes):
            add_edge_parameters(T, z)

    def add_cusp_cross_sections(self):
        for cusp in self.Vertices:
            self.add_one_cusp_cross_section(cusp)

    def add_one_cusp_cross_section(self, cusp):
        "Build a cusp cross section as described in Section 3.6 of the paper"
        tet0, vert0 = tets_and_vertices_of_cusp(cusp)[0]
        face0 = FacesAnticlockwiseAroundVertices[vert0][0]
        tet0.horotriangles[vert0] = HoroTriangle(tet0, vert0, face0, hikmot.interval.interval(1))
        active = [(tet0, vert0)]
        while active:
            tet0, vert0 = active.pop()
            for face0 in FacesAnticlockwiseAroundVertices[vert0]:
                tet1, face1 = glued_to(tet0, face0)
                vert1 = tet0.Gluing[face0].image(vert0)
                if tet1.horotriangles[vert1] is None:
                    tet1.horotriangles[vert1] = HoroTriangle(tet1, vert1, face1,
                                tet0.horotriangles[vert0].lengths[face0])
                    active.append( (tet1, vert1) )

    def _get_cusp(self, cusp):
        """
        Helper method so the user can specify a cusp by its index as well
        the actual t3m.Vertex.
        """
        if not isinstance(cusp, t3m.Vertex):
            cusp = self.Vertices[cusp]
        return cusp
            
    def cusp_area(self, cusp):
        cusp = self._get_cusp(cusp)
        area = 0
        for T, V in tets_and_vertices_of_cusp(cusp):
            area += T.horotriangles[V].area
        return area

    def rescale_cusp(self, cusp, scale):
        cusp = self._get_cusp(cusp)
        for T, V in tets_and_vertices_of_cusp(cusp):
            T.horotriangles[V].rescale(scale)
            
    def normalize_cusp(self, cusp):
        """
        Rescale cusp to have area (3/8) sqrt(3), matching SnapPy's conventions.
        """
        cusp = self._get_cusp(cusp)
        target_area = 0.649519052838329   # (3/8) sqrt(3) per the kernel's conventions
        area = self.cusp_area(cusp)
        ratio = area.mid((target_area/area).sqrt())
        self.rescale_cusp(cusp, ratio)

    def LHS_of_convexity_equations(self):
        """
        For each face in the triangulation, return a quantity which is < 0
        if and only if the corresponding pair of tetrahedra are strictly
        convex.
        """
        ans = []
        for tet0 in self.Tetrahedra:
            for vert0 in ZeroSubsimplices:
                tet1, face1 = glued_to(tet0, comp(vert0))
                ans.append(tet0.tilt(vert0) + tet1.tilt(comp(face1)))
        return ans

    def least_convexity(self):
        """
        Provable upper bound on the largest tilt.  
        """
        return max_sup(self.LHS_of_convexity_equations())
        
    def is_Euclidean_decomposition(self):
        """
        Returns whether the triangulation is the Epstein-Penner
        decomposition for the current choice of cusps.
        """
        tilts = self.LHS_of_convexity_equations()
        if max_sup(tilts) < 0:
            return True
        if max_inf(tilts) > 0:
            return False
        return "unknown"

    def is_canonical_triangulation(self, epsilon=1e-5):
        """
        Returns True if this is *provably* the canonical triangulation,
        and False if it is *provably* not, and "unknown" if the tilt
        intervals are ambiguous.

        The optional argument epsilon is only relevant when the manifold
        has two cusps.  It refers to how close the inequalities in equation
        (3.8) of the paper are to being equalities.      
        """
        num_cusps = len(self.Vertices)
        if num_cusps == 1:
            return self.is_Euclidean_decomposition()
        if num_cusps == 2:
            A0, A1 = map(self.cusp_area, self.Vertices)
            M0, M1 = self.copy(), self.copy()
            s0, s1 = (A0-epsilon)/A1, (A0+epsilon)/A1
            s0, s1 = s0.sqrt().inf, s1.sqrt().sup
            M0.rescale_cusp(1, s0)
            M1.rescale_cusp(1, s1)
            assert M0.cusp_area(1) < self.cusp_area(0)
            assert self.cusp_area(0) < M1.cusp_area(1)
            ans0, ans1 = M0.is_Euclidean_decomposition(), M1.is_Euclidean_decomposition()
            if ans0 == True and ans1 == True:
                return True
            if False in [ans0, ans1]:
                return False
            return "unknown"
        else:
            raise NotImplementedError('Sorry, not implemented for more than two cusps.')
                    
    #------- All remaining methods are just sanity and regression checks; safety first! -----------
    
    def check_cusp_cross_sections(self):
        """
        Sanity check: do all pairs of adjacent triangles have the same
        edge lengths?
        """
        errors = []
        for tet0 in self.Tetrahedra:
            for vert0 in ZeroSubsimplices:
                for face0 in FacesAnticlockwiseAroundVertices[vert0]:
                    tet1, face1 = glued_to(tet0, face0)
                    vert1 = tet0.Gluing[face0].image(vert0)
                    side0 = tet0.horotriangles[vert0].lengths[face0]
                    side1 = tet1.horotriangles[vert1].lengths[face1]
                    errors.append(abs(side0-side1))
        return max_sup(errors)

    def check_tilts_against_snappy(self):
        snappy_tilts = self.snappy_manifold._cusp_cross_section_info()[0]
        diffs = []
        for i, tet in enumerate(self.Tetrahedra):
            for v in range(4):
                our_tilt = tet.tilt(ZeroSubsimplices[v])
                snappy_tilt = float(snappy_tilts[i][v])
                diffs.append(abs(our_tilt.mid(our_tilt) - snappy_tilt))
        return diffs

    def check_edge_lengths_against_snappy(self):
        snappy_edges = self.snappy_manifold._cusp_cross_section_info()[1]
        diffs = []
        for i, tet in enumerate(self.Tetrahedra):
            for v in range(4):
                V = ZeroSubsimplices[v]
                for f in range(4):
                    if v != f:
                        F = comp(ZeroSubsimplices[f])
                        our_length = tet.horotriangles[V].lengths[F]
                        snappy_length = float(snappy_edges[i][v][f])
                diffs.append(abs(our_length.mid(our_length)-snappy_length))
        return diffs

    def check_against_snappy(self):
        """
        Compare what we've computed to what SnapPy has internally.
        """
        if not hasattr(self.snappy_manifold, '_cusp_cross_section_info'):
            raise NotImplementedError("Your version of 'snappy' is too old to run this test")

        C = self.copy()
        for cusp in C.Vertices:
            C.normalize_cusp(cusp)
        diffs = C.check_edge_lengths_against_snappy()
        diffs += C.check_tilts_against_snappy()
        return max(diffs)
        
                    
    def edge_gluing_error(self):
        errors = []
        for edge in self.Edges:
            e = 1
            for corner in edge.Corners:
                tet = corner.Tetrahedron
                e = e * tet.edge_params[corner.Subsimplex]
            errors.append(abs(e - 1))
                
        return max_sup(errors)

#--- convenience functions ------

def is_canonical_triangulation(manifold):
    C = CuspedManifold(manifold)
    return C.is_canonical_triangulation()

def least_convexity(manifold):
    C =CuspedManifold(manifold)
    return C.least_convexity()

if __name__ == '__main__':
   import doctest
   doctest.testmod()


==> anc/confirm_examples.py <==
"""
For the 22 examples listed below, rigorously checks the following.

(a) That the triangulation stored in the "triangulations" directory is canonical.

(b) That said triangulation has no combinatorial symmetries; hence the symmetry
group of the manifold is trivial.

(c) That the (1,0) and (0,1) fillings are lens spaces by checking that their fundamental
groups are cyclic.

(d) That these two lens spaces have homology of coprime orders.  

(e) That the triangulation is of the exterior of a knot in an *integral*
homology 3-sphere.

Relies on SnapPy and HIKMOT; does not require Sage or Regina.  
"""

import snappy, canonical 
from sage.all import gcd

example_names = ['v3372', 't10397', 't10448', 't11289', 't11581', 't11780', 't11824', 't12685',
 'o9_34328', 'o9_35609', 'o9_35746', 'o9_36591', 'o9_37290', 'o9_37552', 'o9_38147',
 'o9_38375', 'o9_38845', 'o9_39220', 'o9_41039', 'o9_41063', 'o9_41329', 'o9_43248']

examples = [snappy.Manifold('triangulations/' + name + '_canon.tri') for name in example_names]

# The homological longitude for each example; that this *is* the longitude is checked below.
longitudes = [(19, -7), (14, -11), (29, -17), (26, 11), (31, -7), (6, 23), (19, 34),
              (29, 14), (34, -13), (29, -50), (41, 17), (31, 55), (19, 31), (13, 35), (41, 29),
              (29, 17), (18, -13), (46, -13), (21, -13), (41, -26), (49, 34), (18, 37)]

# A choice of filling which gives a ZHS; that this is the case is checked below.
meridians = [(8, -3), (5, -4), (-12, 7), (-7, -3), (-9, 2), (-1, -4), (-5, -9), (-2, -1), (13, -5),
             (11, -19), (-12, -5), (-9, -16), (8, 13), (3, 8), (17, 12), (12, 7), (-7, 5), (7, -2),
             (8, -5), (11, -7), (13, 9), (1, 2)]

# Used to check (d) without having to write a gcd function.
xgcd_data = [(-8, 3), (-5, 4), (12, -7), (-7, 3), (9, -2), (-1, 4), (-5, 9), (-2, 1), (-13, 5),
             (-11, 19), (-12, 5), (-9, 16), (8, -13), (3, -8), (17, -12), (12, -7), (7, -5), (-7, 2),
             (-8, 5), (-11, 7), (13, -9), (1, -2)]

for E, m, l, x in zip(examples, meridians, longitudes, xgcd_data):
    E.meridian = m
    E.longitude = l
    E.xgcd_data = x

def is_homology_circle(manifold):
    return manifold.homology().coefficients == [0]
    
def is_ZHS_filling(manifold, slope):
    M = manifold.copy()
    M.dehn_fill(slope)
    return M.homology().order() == 1

def is_homology_circle_filling(manifold, slope):
    M = manifold.copy()
    M.dehn_fill(slope)
    return is_homology_circle(M)

def is_definitely_asymmetric(manifold):
    M = manifold.copy()
    assert canonical.is_canonical_triangulation(M)
    num_combinatorial_isomorphisms = len(M.isomorphisms_to(M))
    return num_combinatorial_isomorphisms == 1

def has_finite_cyclic_fundamental_group(manifold, slope):
    """
    Returns the order of the cyclic group or None if it can't
    prove that the group is finite cyclic.
    """
    M = manifold.copy()
    M.dehn_fill(slope)
    for i in range(100):
        M.randomize()
        G = M.fundamental_group()
        if G.num_generators() == 1:
            return M.homology().order()
    
def check_example(manifold):
    # Check (a) and (b)
    assert is_definitely_asymmetric(manifold)
    # Check (c) 
    a = has_finite_cyclic_fundamental_group(manifold, (1,0))
    b = has_finite_cyclic_fundamental_group(manifold, (0,1))
    assert not (a is None) or (b is None)
    # Check (d) 
    c, d = manifold.xgcd_data
    assert a*c + b*d == 1 # Proves that gcd(a,b) == 1
    # Check (e) and some related things.
    assert is_homology_circle(manifold)
    assert is_homology_circle_filling(manifold, manifold.longitude)
    assert is_ZHS_filling(manifold, manifold.meridian)
    print("%s: pass" % manifold.name())

def check_triangulations_are_distinct(triangulations):
    for i, M in enumerate(triangulations):
        for j, N in enumerate(triangulations):
            if i != j:
                assert len(M.isomorphisms_to(N)) == 0
                
def check_all_one_cusped():
    for E in examples:
        check_example(E)
    check_triangulations_are_distinct(examples)

def check_two_cusped_example():
    # First check that the saved triangulation is cannonical 
    # and the link complement we claim it is.  
    M = snappy.Manifold('triangulations/L12n1314_canon.tri')
    assert M.is_isometric_to(snappy.Manifold('L12n1314'))
    assert canonical.is_canonical_triangulation(M)

    # Check the symmetry group
    isos = M.isomorphisms_to(M)
    assert len(isos) == 2
    assert isos[0].cusp_images() == [1, 0]
    assert isos[1].cusp_images() == [0, 1]  # The identity

    # Check the (1,0) filling on the first cusp is a solid torus
    N = M.copy()
    N.dehn_fill( (1,0), 0)
    assert N.fundamental_group().num_generators() == 1

    # Check that (4, 1) filling on the first cusp is SF over the 
    # disc with exceptional fibers of order 5 and 3
    N = M.copy()
    N.dehn_fill( (4, 1), 0 )
    N.set_peripheral_curves( [(1, 0),(6, 1)], 1)  # Needed for later
    G = N.fundamental_group()
    assert G.num_generators() == 2 and G.num_relators() == 1
    assert G.relators()[0] == 5*'a' + 3*'b'
    assert G.peripheral_curves()[1] == ('bbaa', 'bbb')

    # Check surgery formula in the paper more naively 
    N = M.copy()
    N.dehn_fill( (4, 1), 0 )
    for k in range(-19, 20):
        for s in [-1, 1]:
            N.dehn_fill( (6*k + s, k), 1)
            assert N.fundamental_group().num_generators() == 1
            if s == 1:
                assert N.homology().order() == abs(15*k + 4)
            if s == -1:
                assert N.homology().order() == abs(15*k - 4)
                
    print('L12n1314: pass')

        
    
        
if __name__ == '__main__':
    check_all_one_cusped()
    check_two_cusped_example()
 


==> anc/table.csv <==
M,#tets,"M_{(1,0)}","M_{(0,1)}",g,alexander,vol(M),systole
v3372,7,"L(7, 1)","L(19, 7)",10,t^20 - t^19 + t^10 - t + 1,6.54119373641039,0.9528841626437531
t10397,8,"L(11, 2)","L(14, 3)",12,t^24 - t^23 + t^15 - t^14 + t^12 - t^10 + t^9 - t + 1,6.88036156646780,0.9117982135641559
t10448,8,"L(17, 5)","L(29, 8)",15,t^30 - t^29 + t^18 - t^17 + t^15 - t^13 + t^12 - t + 1,6.89131384404262,0.7164108374976145
t11289,8,"L(11, 2)","L(26, 7)",15,t^30 - t^29 + t^27 - t^26 + t^15 - t^4 + t^3 - t + 1,7.08487434449072,0.576033068922698
t11581,8,"L(7, 1)","L(31, 12)",16,t^32 - t^31 + t^23 - t^22 + t^20 - t^19 + t^17 - t^16 + t^15 - t^13 + t^12 - t^10 + t^9 - t + 1,7.18041281848914,0.7678392900865401
t11780,8,"L(23, 7)","L(6, 1)",12,t^24 - t^23 + t^13 - t^12 + t^11 - t + 1,7.23267117684220,0.6435581766912187
t11824,8,"L(34, 13)","L(19, 4)",19,t^38 - t^37 + t^35 - t^34 + t^23 - t^22 + t^20 - t^19 + t^18 - t^16 + t^15 - t^4 + t^3 - t + 1,7.24633223545145,0.4804094070838504
t12685,8,"L(14, 3)","L(29, 8)",18,t^36 - t^35 + t^30 - t^29 + t^21 - t^20 + t^19 - t^18 + t^17 - t^16 + t^15 - t^7 + t^6 - t + 1,7.67488943013420,0.6938286149589036
o9_34328,10,"L(13, 2)","L(34, 13)",19,t^38 - t^37 + t^35 - t^34 + t^19 - t^4 + t^3 - t + 1,7.52979378969975,0.3124178875293313
o9_35609,10,"L(50, 19)","L(29, 8)",27,t^54 - t^53 + t^51 - t^50 + t^33 - t^32 + t^30 - t^29 + t^27 - t^25 + t^24 - t^22 + t^21 - t^4 + t^3 - t + 1,7.63197502113945,0.23748150843574703
o9_35746,10,"L(17, 3)","L(41, 12)",24,t^48 - t^47 + t^45 - t^44 + t^42 - t^41 + t^24 - t^7 + t^6 - t^4 + t^3 - t + 1,7.64211784012002,0.23800083174554815
o9_36591,9,"L(55, 21)","L(31, 7)",31,t^62 - t^61 + t^59 - t^58 + t^56 - t^55 + t^38 - t^37 + t^35 - t^34 + t^32 - t^31 + t^30 - t^28 + t^27 - t^25 + t^24 - t^7 + t^6 - t^4 + t^3 - t + 1,7.70767313131164,0.18858609596475587
o9_37290,9,"L(31, 12)","L(19, 4)",22,t^44 - t^43 + t^32 - t^31 + t^22 - t^13 + t^12 - t + 1,7.76276965071703,0.4422175643858419
o9_37552,9,"L(35, 8)","L(13, 3)",18,t^36 - t^35 + t^18 - t + 1,7.78189480263285,0.40854464418128617
o9_38147,9,"L(29, 12)","L(41, 11)",27,t^54 - t^53 + t^42 - t^41 + t^30 - t^29 + t^27 - t^25 + t^24 - t^13 + t^12 - t + 1,7.83177046668509,0.3926484721323649
o9_38375,9,"L(17, 3)","L(29, 8)",24,t^48 - t^47 + t^39 - t^38 + t^30 - t^29 + t^27 - t^26 + t^24 - t^22 + t^21 - t^19 + t^18 - t^10 + t^9 - t + 1,7.85140376162427,0.34985802680540634
o9_38845,9,"L(13, 2)","L(18, 5)",15,t^30 - t^29 + t^19 - t^18 + t^15 - t^12 + t^11 - t + 1,7.89638431186423,0.7703346449301097
o9_39220,10,"L(13, 2)","L(46, 17)",28,t^56 - t^55 + t^47 - t^46 + t^38 - t^37 + t^35 - t^34 + t^32 - t^31 + t^29 - t^28 + t^27 - t^25 + t^24 - t^22 + t^21 - t^19 + t^18 - t^10 + t^9 - t + 1,7.93087653335926,0.30493137974906986
o9_41039,10,"L(13, 2)","L(21, 8)",16,t^32 - t^31 + t^22 - t^21 + t^16 - t^11 + t^10 - t + 1,8.12254279390956,0.9162838719094352
o9_41063,9,"L(26, 7)","L(41, 11)",30,t^60 - t^59 + t^57 - t^56 + t^45 - t^44 + t^42 - t^41 + t^30 - t^19 + t^18 - t^16 + t^15 - t^4 + t^3 - t + 1,8.12616908298175,0.3868692519104976
o9_41329,9,"L(34, 9)","L(49, 18)",34,t^68 - t^67 + t^65 - t^64 + t^53 - t^52 + t^50 - t^49 + t^38 - t^37 + t^35 - t^34 + t^33 - t^31 + t^30 - t^19 + t^18 - t^16 + t^15 - t^4 + t^3 - t + 1,8.15934961122373,0.3642197588924124
o9_43248,10,"L(37, 8)","L(18, 5)",23,t^46 - t^45 + t^38 - t^37 + t^27 - t^26 + t^25 - t^24 + t^23 - t^22 + t^21 - t^20 + t^19 - t^9 + t^8 - t + 1,8.44491405306798,0.6892454826058299


==> anc/triangulations/L10a154-bad.tri <==
% Triangulation
L10a154
geometric_solution  14.60306075
oriented_manifold
CS_known -0.0000000000000003

3 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

16
   1    2    3    1 
 0132 0132 0132 2031
   1    1    0    1 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -3  3  2 -1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.716890523372

   0    0    5    4 
 0132 1302 0132 0132
   1    1    1    0 
  0 -1  1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -3  3  0  0  0  0  0  0  1  0 -1 -2  1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.938421878200

   5    0    5    4 
 0132 0132 3012 2031
   1    1    1    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  4  0 -4  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.938421878200

   6    7    8    0 
 0132 0132 0132 0132
   1    1    1    1 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -3  0  0  3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.697213595500   0.679048450223

   9    2    1   10 
 0132 1302 0132 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.302786404500   0.679048450223

   2    2    8    1 
 0132 1230 3120 0132
   1    1    0    1 
  0  1  0 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  4 -1 -3 -4  0  4  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.345491502813   0.938421878200

   3   11   11   12 
 0132 0132 0321 0132
   2    1    1    1 
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  2 -1  3  0  0 -3  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.716890523372

  13    3    9   14 
 0132 0132 3012 0132
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.213525491562   0.579976616514

  10   14    5    3 
 3120 0132 3120 0132
   1    1    1    1 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  4  0 -4  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.213525491562   0.579976616514

   4    7   15   11 
 0132 1230 0132 2310
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.559016994375   1.518398494714

  15   14    4    8 
 0132 2310 0132 3120
   1    1    1    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  4  0  0 -4 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.595491502813   0.579976616514

   9    6    6   13 
 3201 0132 0321 0213
   2    1    1    1 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -2  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.716890523372

  15   13    6   13 
 2103 0213 0132 0321
   2    1    1    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -4  0  3  1 -1  0  0  1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.654508497187   0.938421878200

   7   12   12   11 
 0132 0321 0213 0213
   2    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500000000000   0.716890523372

  15    8    7   10 
 1023 0132 0132 3201
   1    1    1    1 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.914589803375   0.518746855954

  10   14   12    9 
 0132 1023 2103 0132
   1    1    1    1 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0 -4  0  4  0 -1  1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.542705098312   0.259373427977



==> anc/triangulations/L12n1314_canon.tri <==
% Triangulation
L12n1314
geometric_solution  8.02012516
oriented_manifold
CS_unknown

2 0
    torus   0.000000000000   0.000000000000
    torus   0.000000000000   0.000000000000

10
   1    9    2    1 
 1023 2103 2310 0132
   0    0    1    1 
  0  0  0  0  1  0 -1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -3  0  4 -1  1 -5  0  4  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.231817029158   0.961738166970

   5    0    0    6 
 0321 1023 0132 1023
   0    0    1    1 
  0 -1  0  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  3  1 -4 -1  0  1  0  0 -1  0  1  4  0 -4  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.518181397601   0.826583161930

   4    0    3    7 
 3120 3201 0132 3201
   1    1    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -4  0  0  4  0  0  0  0  4 -4  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.597710860912   1.536962208356

   5    7    6    2 
 2103 2310 2310 0132
   1    1    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.180072872138   0.861483237241

   9    6    5    2 
 2310 0213 0132 3120
   0    1    0    1 
  0  0 -1  1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  4 -4  0  0 -4  4  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.580819290978   1.325300187943

   1    8    3    4 
 0321 1023 2103 0132
   0    1    1    0 
  0 -1  0  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  4  0 -4 -4  0  0  4  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.353263655207   0.474527556448

   8    3    4    1 
 3120 3201 0213 1023
   0    0    1    1 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -4  0  0  4  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.009406600925   1.355902994092

   8    2    9    3 
 1302 2310 2103 3201
   0    0    1    1 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  5 -4  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.151629542430   0.401815528659

   5    7    9    6 
 1023 2031 0132 3120
   1    0    1    0 
  0  1 -1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -5  5  0 -4  0  0  4  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.767521800943   1.112194575085

   7    0    4    8 
 2103 2103 3201 0132
   1    0    0    1 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  5  0 -5  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.219786144729   0.565161218340



==> anc/triangulations/L12n1314_projection.txt <==
% Link Projection
2
   0    0
   4    4
18
  470   277
  470   167
   85   167
   85   277
  140   387
  415   387
  415   112
  344   111
  345   223
  275   223
  274   112
  195   112
  195   332
  260   331
  259   222
   30   222
   30   112
  140   112
18
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    8
   8    9
   9   10
  10   11
  11   12
  12   13
  13   14
  14   15
  15   16
  16   17
  17    4
12
   7    1
  11    1
  14    2
  13    3
   5    3
   1    5
   1    9
   3   11
  11   14
  17   14
   1   17
   3   17
-1


==> anc/triangulations/o9_34328_canon.tri <==
% Triangulation
o9_34328
geometric_solution  7.52979379
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   1    2    0    0 
 0132 0132 1230 3012
   0    0    0    0 
  0 -1 -1  2 -1  0  0  1  0  0  0  0  1  1 -2  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.143214669222   0.295846048531

   0    3    2    6 
 0132 1023 1230 0132
   0    0    0    0 
  0  0 -1  1  1  0  0 -1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.596179705616   0.805704182651

   3    0    7    1 
 1023 0132 0132 3012
   0    0    0    0 
  0  1 -1  0 -1  0  0  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.158870649251   1.741275510434

   1    2    4    5 
 1023 1023 0132 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.696587458777   1.273106427652

   7    8    5    3 
 2103 3201 0132 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.163813060655   0.742018543967

   6    8    3    4 
 0132 1023 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.870649370854   0.253543781628

   5    8    1    9 
 0132 0132 0132 0132
   0    0    0    0 
  0  1 -1  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.358615561252   1.261855713699

   9    9    4    2 
 1302 2031 2103 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.192104481377   0.742125042958

   5    6    4    9 
 1023 0132 2310 2103
   0    0    0    0 
  0 -1  0  1  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.446724614730   0.712107012874

   7    7    6    8 
 1302 2031 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  1 -1  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.460916535149   0.430032931445



==> anc/triangulations/o9_35609_canon.tri <==
% Triangulation
o9_35609
geometric_solution  7.63197502
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   3    3    0    0 
 2031 3120 1230 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.192250488416   0.228632080573

   6    9    3    4 
 1302 0132 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.386657722098   1.390094962688

   4    6    3    5 
 3120 3012 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.870673435471   0.777931041551

   1    0    0    2 
 2103 3120 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.888753731055   0.397386348567

   5    8    1    2 
 0213 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.052785259353   1.288343449949

   4    8    2    7 
 0213 3012 2031 3201
   0    0    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.382711856479   1.302544266959

   2    1    7    9 
 1230 2031 1302 3120
   0    0    0    0 
  0 -1  0  1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.863212030611   1.414652270155

   6    5    8    9 
 2031 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.429340904072   0.705156641999

   5    4    9    7 
 1230 2103 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.446978052657   1.145584290540

   6    1    7    8 
 3120 0132 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.969989896567   0.171402760870



==> anc/triangulations/o9_35746_canon.tri <==
% Triangulation
o9_35746
geometric_solution  7.64211784
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   1    1    0    0 
 0321 2103 1230 3012
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.576989596694   0.346961159671

   0    0    3    5 
 0321 2103 2103 3120
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.759659037691   2.117189178274

   6    8    3    7 
 0132 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0 -1  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.034595118191   1.655845463539

   1    8    5    2 
 2103 1230 0213 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.686100809837   0.706624836026

   7    9    5    6 
 1302 2103 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.743332691833   0.635053501675

   1    3    6    4 
 3120 0213 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.732823503024   1.593612567059

   2    9    4    5 
 0132 0321 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.158903875178   0.561068744238

   2    4    8    9 
 3120 2031 0132 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.150880156239   1.141185082329

   9    2    3    7 
 0321 0132 3012 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.215505978594   0.714149012624

   8    4    7    6 
 0321 2103 0132 0321
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.447343226387   0.269278613462



==> anc/triangulations/o9_36591_canon.tri <==
% Triangulation
o9_36591
geometric_solution  7.70767313
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    1    0    0 
 0321 2103 1230 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.551555807207   0.266595193389

   0    0    3    6 
 0321 2103 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.107638831172   2.248205056801

   5    8    3    4 
 3120 0132 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.044181791632   1.289055720652

   1    8    6    2 
 2103 1230 2310 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.633479193979   0.598672074535

   2    8    6    7 
 3012 2031 2103 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  1 -1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315388736047   0.776826699198

   7    7    6    2 
 3120 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.558667650125   1.042808989514

   4    3    1    5 
 2103 3201 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.454868470658   0.393512124829

   8    5    4    5 
 3201 2103 0132 3120
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.635321170921   1.027729542850

   4    2    3    7 
 1302 0132 3012 2310
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.208156051820   0.691187477888



==> anc/triangulations/o9_37290_canon.tri <==
% Triangulation
o9_37290
geometric_solution  7.76276965
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    2    0    0 
 0132 3201 1230 3012
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  1 -1  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.218777997005   0.535601707294

   0    4    2    3 
 0132 3120 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.119743455311   1.081566251587

   1    5    0    6 
 2103 3120 2310 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.918388456492   1.109013460554

   4    8    1    8 
 2103 2103 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.293675934999   0.999140369985

   7    1    3    6 
 1302 3120 2103 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.779707216106   0.797136543780

   7    2    7    8 
 2310 3120 2103 0132
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1 -1  0  1  0 -1  0  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.986502922499   0.612324931313

   8    4    7    2 
 3120 0321 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.878065800167   1.089347129424

   5    4    5    6 
 2103 2031 3201 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.178231902323   0.660888163884

   3    3    5    6 
 3012 2103 0132 3120
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.288355697796   0.540703254255



==> anc/triangulations/o9_37552_canon.tri <==
% Triangulation
o9_37552
geometric_solution  7.78189480
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    2    1    3 
 0132 0132 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.551387107763   1.019498208444

   0    4    0    4 
 0132 0132 1023 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.583038855460   0.232225989851

   5    0    3    6 
 0132 0132 2031 0132
   0    0    0    0 
  0  0  0  0  1  0 -1  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.196302385045   1.755062751002

   6    5    0    2 
 1023 3201 0132 1302
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.750349344438   1.594001746471

   7    1    7    1 
 0132 0132 1023 1023
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.576852145328   0.300907534565

   2    8    3    7 
 0132 0132 2310 2103
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.301034000840   0.673939339523

   8    3    2    8 
 2031 1023 0132 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.238014382261   0.522247027240

   4    8    4    5 
 0132 1023 1023 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.158361260562   1.325024980074

   7    5    6    6 
 1023 0132 1302 0213
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.582713038154   0.713266340205



==> anc/triangulations/o9_38147_canon.tri <==
% Triangulation
o9_38147
geometric_solution  7.83177047
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    3    1    4 
 0213 2310 0132 0321
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.902343540680   0.570562263922

   0    7    5    0 
 0213 1302 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.611357935818   1.522342186167

   4    7    4    6 
 3120 0213 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.327848696323   1.106941824265

   6    8    5    0 
 3120 3201 3201 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.086749398169   1.112479886263

   2    0    5    2 
 2031 0321 0132 3120
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.891691762563   0.644598683544

   3    1    7    4 
 2310 0213 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.828465686840   1.026205367607

   7    8    2    3 
 0132 3120 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.284396483752   0.993070978935

   6    5    2    1 
 0132 0213 0213 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.335747079835   1.185899899432

   8    6    3    8 
 3012 3120 2310 1230
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.091976346351   0.868271762676



==> anc/triangulations/o9_38375_canon.tri <==
% Triangulation
o9_38375
geometric_solution  7.85140376
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    2    0    0 
 0132 0132 1230 3012
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.211099159236   0.384817259219

   0    3    2    4 
 0132 0132 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.297735422213   0.929150669584

   5    0    6    1 
 0132 0132 0132 3012
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.254186286992   1.309667221489

   5    1    7    8 
 1023 0132 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.459021339341   2.207942721178

   7    8    1    6 
 2310 2310 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.526673169759   1.297200038814

   2    3    6    7 
 0132 1023 0213 0321
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.275066299029   0.725765544422

   4    5    8    2 
 3201 0213 3012 0132
   0    0    0    0 
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.000078257182   0.664734345337

   8    5    4    3 
 0321 0321 3201 0132
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.129651865193   0.574517145006

   7    6    3    4 
 0321 1230 0132 3201
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.022178807941   0.537309608010



==> anc/triangulations/o9_38845_canon.tri <==
% Triangulation
o9_38845
geometric_solution  7.89638431
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   6    1    1    3 
 1302 2031 0132 1023
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.517084771115   0.820937548495

   0    7    4    0 
 1302 1230 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.351190344720   1.333495487618

   3    7    4    5 
 1023 2031 2103 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.309777214585   0.517978329432

   6    2    4    0 
 0132 1023 0132 1023
   0    0    0    0 
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.847345123918   1.236653423405

   2    5    1    3 
 2103 3120 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.108267764039   0.486698386777

   2    4    6    8 
 3120 3120 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.753802609111   0.824611932702

   3    0    8    5 
 0132 2031 3201 0132
   0    0    0    0 
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.601383463252   0.696047634382

   2    8    1    8 
 1302 1302 3012 2031
   0    0    0    0 
  0  0  1 -1 -1  0  0  1  0 -1  0  1 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.718429275729   0.554698891446

   6    7    5    7 
 2310 1302 0132 2031
   0    0    0    0 
  0 -1  0  1  0  0  0  0 -1  1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.136244789079   0.765992139498



==> anc/triangulations/o9_39220_canon.tri <==
% Triangulation
o9_39220
geometric_solution  7.93087653
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   1    1    0    0 
 0321 2103 1230 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.481709415581   0.426471885063

   0    0    2    3 
 0321 2103 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.723047123667   1.231542805322

   5    6    3    1 
 2310 2031 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.324963187062   0.949885971859

   4    7    1    2 
 1302 2310 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0 -1  0  0  1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.454793183799   0.528814735812

   5    3    6    8 
 3120 2031 0321 0132
   0    0    0    0 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.020605842122   0.709989122425

   7    9    2    4 
 1230 0132 3201 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.721203376624   0.745960875785

   2    9    4    8 
 1302 1230 0321 2103
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.584424238647   1.345069723861

   9    5    8    3 
 0321 3012 3012 3201
   0    0    0    0 
  0  0 -1  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.446106141694   2.169902157094

   9    7    4    6 
 3201 1230 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.031911979985   0.532941214598

   7    5    6    8 
 0321 0132 3012 2310
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.875674486213   0.556578721819



==> anc/triangulations/o9_41039_canon.tri <==
% Triangulation
o9_41039
geometric_solution  8.12254279
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   3    1    2    6 
 1023 2310 1302 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.528936409348   0.419197139764

   6    8    3    0 
 3120 2310 3201 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.265908772831   1.349439112916

   0    9    3    4 
 2031 3012 0132 3120
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.360208350494   0.875799777652

   1    0    5    2 
 2310 1023 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.493267747814   0.957720751008

   2    6    5    9 
 3120 3012 0132 2031
   0    0    0    0 
  0  1  0 -1  0  0  1 -1 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.021938626296   0.584497488588

   3    8    9    4 
 2103 2031 3120 0132
   0    0    0    0 
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.782494112891   0.478922495843

   4    7    0    1 
 1230 0213 0132 3120
   0    0    0    0 
  0  1 -1  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.074279650433   1.804141097205

   8    9    6    8 
 1302 2310 0213 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.169875715462   1.379669031232

   5    7    7    1 
 1302 2031 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.165841333340   1.047556607038

   2    4    5    7 
 1230 1302 3120 3201
   0    0    0    0 
  0  1  0 -1  1  0 -1  0  0  1  0 -1  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.010474256979   0.782007989585



==> anc/triangulations/o9_41063_canon.tri <==
% Triangulation
o9_41063
geometric_solution  8.12616908
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   1    3    0    0 
 0132 3201 1230 3012
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.283129063085   0.478048100294

   0    5    3    4 
 0132 3120 2103 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.014449203168   1.170526709964

   4    8    3    6 
 3120 3012 0132 2310
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.425905574230   0.999211277404

   1    7    0    2 
 2103 1302 2310 0132
   0    0    0    0 
  0  0  0  0  0  0 -1  1  1  0  0 -1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.801399602916   0.850396969056

   5    6    1    2 
 2103 3201 0132 3120
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.240633516537   1.218031498125

   7    1    4    6 
 0132 3120 2103 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.768470288457   0.732667551659

   2    5    4    7 
 3201 1302 2310 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.314887555931   0.487874684017

   5    6    8    3 
 0132 1302 1023 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.490510558150   0.612765295619

   2    8    7    8 
 1230 1302 1023 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.790795617776   1.337635149766



==> anc/triangulations/o9_41329_canon.tri <==
% Triangulation
o9_41329
geometric_solution  8.15934961
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

9
   2    1    0    0 
 1023 0132 1230 3012
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.167204021799   0.707127892113

   6    0    7    4 
 0132 0132 0132 2031
   0    0    0    0 
  0  1 -1  0  1  0  0 -1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.167351153840   0.993622258626

   6    0    3    4 
 1023 1023 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.434713233318   0.887227120802

   7    6    5    2 
 2031 0213 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.257300698553   1.315199629061

   2    1    5    8 
 3120 1302 0132 0132
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331174955765   1.289451455484

   3    7    8    4 
 2103 3012 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444429752377   0.590268880880

   1    2    3    7 
 0132 1023 0213 2031
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.078120002673   1.380195752638

   5    6    3    1 
 1230 1302 1302 0132
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.400090904277   1.263057837380

   8    5    4    8 
 3012 3201 0132 1230
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  1  0  0 -1  1  0  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.001019799382   0.795915505077



==> anc/triangulations/o9_43248_canon.tri <==
% Triangulation
o9_43248
geometric_solution  8.44491405
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

10
   3    2    1    2 
 0321 1023 0132 0132
   0    0    0    0 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.219763092117   0.724379935575

   4    7    2    0 
 2310 2031 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.025433266842   0.865993252163

   0    3    0    1 
 1023 0321 0132 0132
   0    0    0    0 
  0  1 -1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.471494037225   0.399646306064

   0    5    6    2 
 0321 0132 0132 0321
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.573367424264   0.509490323780

   7    6    1    5 
 1230 2103 3201 1230
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.618845530727   1.112715352491

   4    3    8    8 
 3012 0132 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.096920709824   1.103532886308

   7    4    9    3 
 3201 2103 0132 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.702819925747   0.525819851029

   1    4    9    6 
 1302 3012 1023 2310
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.764849265030   0.903775594998

   5    9    9    5 
 3201 1023 2310 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.256854271129   0.885710700321

   8    8    7    6 
 1023 3201 1023 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.487235406941   0.942998608207



==> anc/triangulations/t10397_canon.tri <==
% Triangulation
t10397
geometric_solution  6.88036157
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   3    4    6    1 
 1023 0132 1023 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.376048994609   1.577677148369

   0    3    2    2 
 3120 3012 0132 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.301444955213   0.895109283940

   5    4    1    1 
 3012 2031 1230 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.126644249946   0.694945287153

   1    0    5    7 
 1230 1023 3012 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.691733283816   0.671554201309

   2    0    6    7 
 1302 0132 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  1 -1  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.157826246562   0.738835078940

   7    3    6    2 
 3120 1230 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.848508124434   2.022714148126

   4    7    0    5 
 2103 0132 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.252153084512   0.428887763702

   3    6    4    5 
 3012 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.226152665820   1.532808162397



==> anc/triangulations/t10448_canon.tri <==
% Triangulation
t10448
geometric_solution  6.89131384
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   2    4    1    2 
 3201 0213 0132 3120
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  1  0 -1  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -1.033002746175   0.804749986869

   7    7    3    0 
 0213 1302 2103 0132
   0    0    0    0 
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.149128862976   1.264179455055

   0    6    3    0 
 3120 3012 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  1  0  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.355754858672   1.526368532756

   1    6    4    2 
 2103 0213 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.393165897971   0.522229470756

   3    5    0    5 
 2031 2103 0213 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.365523972636   1.182043339245

   4    4    6    7 
 3120 2103 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.728425795441   0.651809716720

   2    7    3    5 
 1230 3120 0213 0132
   0    0    0    0 
  0  0  0  0 -1  0  1  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.603116368424   0.446766978339

   1    6    5    1 
 0213 3120 2031 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.262445529211   0.772326985267



==> anc/triangulations/t11289_canon.tri <==
% Triangulation
t11289
geometric_solution  7.08487434
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   1    7    1    4 
 0213 3012 0132 0132
   0    0    0    0 
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.196586265199   1.012708736162

   0    5    3    0 
 0213 3201 0132 0132
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.269511015933   0.612303327163

   7    5    5    6 
 2310 3120 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.587862904166   0.970891459674

   6    6    4    1 
 3120 2031 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.393310303692   1.106563353240

   5    7    0    3 
 3120 2310 0132 0132
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.145990665386   1.225152857913

   2    2    1    4 
 2103 3120 2310 3120
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.653373854003   1.039588866803

   3    7    2    3 
 1302 2103 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.010534453785   0.916196368116

   0    6    2    4 
 1230 2103 3201 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  1  0 -1  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.261861517733   0.737426438334



==> anc/triangulations/t11581_canon.tri <==
% Triangulation
t11581
geometric_solution  7.18041282
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   3    4    6    1 
 1023 0132 1023 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.174252673323   1.258927546313

   0    3    2    2 
 3120 3012 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.659469776869   0.806501944915

   5    4    1    1 
 3012 2031 2031 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.679538400718   0.578118843637

   1    0    5    7 
 1230 1023 3012 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.662107854252   0.738574046982

   2    0    6    7 
 1302 0132 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.178181624556   0.597985252953

   7    3    6    2 
 3120 1230 0132 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.500097447139   1.913423133042

   4    7    0    5 
 2103 0132 1023 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.257362989971   0.393410517786

   3    6    4    5 
 3012 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.223144757370   1.758873229041



==> anc/triangulations/t11780_canon.tri <==
% Triangulation
t11780
geometric_solution  7.23267118
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   7    2    5    1 
 0132 2310 3201 0321
   0    0    0    0 
  0  0  0  0  0  0 -1  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.520861613018   0.536413071119

   6    0    3    5 
 3120 0321 1302 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.721157574848   0.982747801852

   5    4    4    0 
 3120 0132 3201 3201
   0    0    0    0 
  0 -1  1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.638162055535   0.633646455581

   1    4    4    6 
 2031 3201 0132 2310
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  1  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.508886427780   0.796779791575

   2    2    3    3 
 2310 0132 2310 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.312807687809   0.839894550426

   0    7    1    2 
 2310 1302 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.200202453272   0.953482194756

   3    7    7    1 
 3201 1230 3012 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.598365491036   1.216195168964

   0    6    6    5 
 0132 1230 3012 2031
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.779663823795   0.888605695617



==> anc/triangulations/t11824_canon.tri <==
% Triangulation
t11824
geometric_solution  7.24633224
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   0    0    2    5 
 1302 2031 3201 0132
   0    0    0    0 
  0 -1  1  0  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1  0 -1  0  0  0  0 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.482698191200   1.587708383003

   5    3    2    3 
 1023 2103 0132 3120
   0    0    0    0 
  0 -1  0  1  0  0  0  0  0  0  0  0  1 -1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.105234102649   1.221139427307

   0    7    4    1 
 2310 2310 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.285715013981   0.776937085924

   1    1    4    6 
 3120 2103 0132 1302
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  1  0 -1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.804270804873   0.675993441848

   2    6    7    3 
 2103 3120 0213 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0 -1  1  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.672676942964   0.461596319437

   6    1    0    7 
 0132 1023 0132 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  1  0  0  0  0  0  0  0  0  0  1  0 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.092620240550   0.914230442359

   5    4    3    7 
 0132 3120 2031 1230
   0    0    0    0 
  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.257147533188   0.704607029510

   6    4    5    2 
 3012 0213 0132 3201
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
 -0.034617480805   0.791435350627



==> anc/triangulations/t12685_canon.tri <==
% Triangulation
t12685
geometric_solution  7.67488943
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

8
   3    4    2    1 
 3120 1302 2103 0321
   0    0    0    0 
  0  1  0 -1  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.149218358989   1.128426428710

   2    0    2    6 
 1230 0321 0132 2310
   0    0    0    0 
  0  1 -1  0  0  0  0  0  0  1  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.865745062650   1.041035985953

   0    1    7    1 
 2103 3012 3120 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.711252170236   0.448154244414

   4    5    6    0 
 2031 0132 0132 3120
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.825687236931   0.927082975216

   6    7    3    0 
 1023 3120 1302 2031
   0    0    0    0 
  0  1  0 -1  0  0  1 -1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1 -1  0  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.410388818574   0.943480395003

   7    3    7    6 
 3012 0132 2103 3012
   0    0    0    0 
  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0 -1  0  0  1  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.444406703103   0.616180193984

   1    4    5    3 
 3201 1023 1230 0132
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  1 -1  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.315938528178   0.577400116519

   5    4    2    5 
 2103 3120 3120 1230
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.391894951870   0.747834194906



==> anc/triangulations/v3372_canon.tri <==
% Triangulation
v3372
geometric_solution  6.54119374
oriented_manifold
CS_unknown

1 0
    torus   0.000000000000   0.000000000000

7
   1    2    3    3 
 0132 0132 0132 2310
   0    0    0    0 
  0 -1  0  1 -1  0  0  1  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  0  0  0  0 -1  0  1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.331106126770   0.616760063307

   0    4    2    4 
 0132 0132 3201 2310
   0    0    0    0 
  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.060280813042   0.904286003078

   1    0    6    5 
 2310 0132 0132 0132
   0    0    0    0 
  0  1 -1  0  0  0  0  0  1 -1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.747657165581   0.919374136709

   0    6    5    0 
 3201 1230 2103 0132
   0    0    0    0 
  0  0  0  0  0  0  0  0 -1  0  0  1 -1  1  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  1 -1  0  0  0  0  1  0  0 -1  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.057760592263   1.144573761132

   1    1    6    5 
 3201 0132 3012 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.380474225010   1.417513029461

   3    6    2    4 
 2103 1023 0132 2103
   0    0    0    0 
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  1.038979118891   0.698557474037

   5    4    3    2 
 1023 1230 3012 0132
   0    0    0    0 
  0  0 -1  1  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0  0  0  0  0  0  0  0 -1  1  0  0  0  0  0  0
  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0
  0.708755637032   0.597582352611


